A Systematic Literature Review of Empiricism and Norms of Reporting in Computing Education Research Literature

Computing Education Research (CER) is critical for supporting the increasing number of students who need to learn computing skills. To systematically advance knowledge, publications must be clear enough to support replications, meta-analyses, and theory-building. The goal of this study is to characterize the reporting of empiricism in CER literature by identifying whether publications include information to support replications, meta-analyses, and theory building. The research questions are: RQ1) What percentage of papers in CER venues have empirical evaluation? RQ2) What are the characteristics of the empirical evaluation? RQ3) Do the papers with empirical evaluation follow reporting norms (both for inclusion and for labeling of key information)? We conducted an SLR of 427 papers published during 2014 and 2015 in five CER venues: SIGCSE TS, ICER, ITiCSE, TOCE, and CSE. We developed and applied the CER Empiricism Assessment Rubric. Over 80% of papers had some form of empirical evaluation. Quantitative evaluation methods were the most frequent. Papers most frequently reported results on interventions around pedagogical techniques, curriculum, community, or tools. There was a split in papers that had some type of comparison between an intervention and some other data set or baseline. Many papers lacked properly reported research objectives, goals, research questions, or hypotheses, description of participants, study design, data collection, and threats to validity. CER authors are contributing empirical results to the literature; however, not all norms for reporting are met. We encourage authors to provide clear, labeled details about their work so readers can use the methodologies and results for replications and meta-analyses. As our community grows, our reporting of CER should mature to help establish computing education theory to support the next generation of computing learners.

==> DataAnalysis/TOCE_-_IRR_Analysis__First_50_.R <==
library("vcd")
install.packages("data.table")
library("data.table")
require(dplyr)

## Read in the .csv file, assuming that it is in the same folder as the R script
##
TOCE.Data <- read.csv("TOCE-Data.csv")

## Convert to a matrix and remove NA entries
TOCE.matrix <- as.matrix(TOCE.Data)
TOCE.matrix[is.na(TOCE.matrix)] <- " "


## Create a function that takes in the data and the column we want to work with
## The function creates a table of agreement (appropriately sized and labeled) for use in Kappa computation
##
Calculate_agreement <- function(TOCE.matrix, col_string) {
  
  # Create a row full of zeros the length of the unique values in the column
  row_values <- c(0)
  col.count <- n_distinct(TOCE.matrix[,col_string])
  col.count <- col.count - 1 #remove one from the count because I have to seed the first row and column
  for(i in 1:col.count) {
    row_values <- c(row_values,c(0))  
  }
  
  # Create a table with the number of rows equivalent to the unique values in the column
  Agreement_Values <- as.table(rbind(row_values))
  for(i in 1:col.count) {
    Agreement_Values <- rbind(Agreement_Values, row_values)
  }
  
  # Get the unique value in the column and name the rows and columns with those values
  categories <- unique(TOCE.matrix[,col_string])
  dimnames(Agreement_Values) <- list(Rater1 = categories, Rater2 = categories)
  
  ## Iterate through the table on the even rows, comparing them with the odd rows above
  ## Increment the entry in the table by 1 for each time it shows up
  for(row in 1:nrow(TOCE.matrix)) {
    if((row%%2)==0) {
      ## Evaluation Method column
      row_name <- TOCE.matrix[row,col_string]
      col_name <- TOCE.matrix[row-1,col_string]
      if((row_name != "") & (col_name != "")) {
        Agreement_Values[row_name,col_name] <- Agreement_Values[row_name,col_name] + 1
      }
    }
  }
  
  return(Agreement_Values)
}

## Compute Kappa for Evaluation Method
Evaluation.Method <- Calculate_agreement(TOCE.matrix, "Evaluation.Method")
Evaluation.Method.Kappa <- Kappa(Evaluation.Method)
Evaluation.Method.Kappa

## Compute Kappa for Evaluation Subject
Evaluation.Subject <- Calculate_agreement(TOCE.matrix, "Evaluation.Subject")
Evaluation.Subject.Kappa <- Kappa(Evaluation.Subject)
Evaluation.Subject.Kappa

## Compute Kappa for Evaluation Subject Source
Evaluation.Subject.Source <- Calculate_agreement(TOCE.matrix, "Evaluation.Subject.Source")
Evaluation.Subject.Source.Kappa <- Kappa(Evaluation.Subject.Source)
Evaluation.Subject.Source.Kappa

## Compute Kappa for Comparison
Comparison <- Calculate_agreement(TOCE.matrix, "Comparison")
Comparison.Kappa <- Kappa(Comparison)
Comparison.Kappa

## Computer Kappa for Number of Participants
Number.Participants <- Calculate_agreement(TOCE.matrix,"Number.of.Subjects")
Number.Participants.Kappa <- Kappa(Number.Participants)
Number.Participants.Kappa

### These are the ones that we removed the second reviewer
## TODO: Need to go back and clean up the data some. Many of the disagreements are cases where
#        one person rated it and the other one did not

## Compute Kappa for Research Objective
Research.Objective <- Calculate_agreement(TOCE.matrix,"Research.Objective")
Research.Objective.Kappa <- Kappa(Research.Objective)
Research.Objective.Kappa

## Compute Kappa for Related Work
Related.Work <- Calculate_agreement(TOCE.matrix,"Related.Work")
Related.Work.Kappa <- Kappa(Related.Work)
Related.Work.Kappa

## Compute Kappa for Subjects
Subjects <- Calculate_agreement(TOCE.matrix,"Subjects")
Subjects.Kappa <- Kappa(Subjects)
Subjects.Kappa

## Compute Kappa for Study Design
Study.Design <- Calculate_agreement(TOCE.matrix,"Study.Design")
Study.Design.Kappa <- Kappa(Study.Design)
Study.Design.Kappa

## Compute Kappa for Data Collection
Data.Collection <- Calculate_agreement(TOCE.matrix,"Data.Collection")
Data.Collection.Kappa <- Kappa(Data.Collection)
Data.Collection.Kappa

## Compute Kappa for Analysis Procedures
Analysis.Procedures <- Calculate_agreement(TOCE.matrix,"Analysis.Procedures")
Analysis.Procedures.Kappa <- Kappa(Analysis.Procedures)
Analysis.Procedures.Kappa

# Compute Kappa for Results
Results <- Calculate_agreement(TOCE.matrix,"Results")
Results.Kappa <- Kappa(Results)
Results.Kappa

# Compute Kappa for Threats
Threats <- Calculate_agreement(TOCE.matrix,"Threats.to.Validity")
Threats.Kappa <- Kappa(Threats)
Threats.Kappa

